Temporal Reasoning via Audio Question Answering

Multimodal question answering tasks can be used as proxy tasks to study systems that can perceive and reason about the world. Answering questions about different types of input modalities stresses different aspects of reasoning such as visual reasoning, reading comprehension, story understanding, or navigation. In this paper, we use the task of Audio Question Answering (AQA) to study the temporal reasoning abilities of machine learning models. To this end, we introduce the Diagnostic Audio Question Answering (DAQA) dataset comprising audio sequences of natural sound events and programmatically generated questions and answers that probe various aspects of temporal reasoning. We adapt several recent state-of-the-art methods for visual question answering to the AQA task, and use DAQA to demonstrate that they perform poorly on questions that require in-depth temporal reasoning. Finally, we propose a new model, Multiple Auxiliary Controllers for Linear Modulation (MALiMo) that extends the recent Feature-wise Linear Modulation (FiLM) model and significantly improves its temporal reasoning capabilities. We envisage DAQA to foster research on AQA and temporal reasoning and MALiMo a step towards models for AQA.

==> figures/questions.py <==
import json
import numpy as np
import matplotlib.pyplot as plt

train_questions_answers_direc = 'daqa_train_questions_answers_5.json'


def sunburst(nodes, total=np.pi * 2, offset=0, level=0, ax=None):
    """
    Usage:
    data = [
        ('/', 100, [
            ('home', 70, [
                ('Images', 40, []),
                ('Videos', 20, []),
                ('Documents', 5, []),
            ]),
            ('usr', 15, [
                ('src', 6, [
                    ('linux-headers', 4, []),
                    ('virtualbox', 1, []),

                ]),
                ('lib', 4, []),
                ('share', 2, []),
                ('bin', 1, []),
                ('local', 1, []),
                ('include', 1, []),
            ]),
        ]),
    ]

    sunburst(data)
    source: https://stackoverflow.com/questions/12926779/how-to-make-a-sunburst-plot-in-r-or-python
    """
    ax = ax or plt.subplot(111, projection='polar')
    cnames = ['', '#FCBB6D', '#D8737F', '#AB6C82', '#685D79', '#475C7A']

    if level == 0 and len(nodes) == 1:
        label, value, subnodes = nodes[0]
        # ax.bar([0], [0.5], [np.pi * 2])
        # ax.text(0, 0, label, ha='center', va='center', fontsize='5')
        sunburst(subnodes, total=value, level=level + 1, ax=ax)
    elif nodes:
        d = np.pi * 2 / total
        labels = []
        widths = []
        local_offset = offset
        for label, value, subnodes in nodes:
            labels.append(label)
            widths.append(value * d)
            sunburst(subnodes, total=total, offset=local_offset,
                     level=level + 1, ax=ax)
            local_offset += value
        values = np.cumsum([offset * d] + widths[:-1])
        heights = [1] * len(nodes)
        bottoms = np.zeros(len(nodes)) + level - 0.5
        rects = ax.bar(values, heights, widths, bottoms, linewidth=1,
                       edgecolor='white', align='edge', alpha=1-(level*0.15), color=cnames[level])
        for rect, label in zip(rects, labels):
            x = rect.get_x() + rect.get_width() / 2
            y = rect.get_y() + rect.get_height() / 2
            rotation = (90 + (360 - np.degrees(x) % 180)) % 360
            ax.text(x, y, label, rotation=rotation, ha='center', va='center', fontsize='5')

    if level == 0:
        ax.set_theta_direction(-1)
        ax.set_theta_zero_location('N')
        ax.set_axis_off()

    # plt.savefig('questionsunburst.png', dpi=600)
    return ax


def read_json_file(direc):
    with open(direc, 'r') as f:
        json_file = json.load(f)
    return json_file


def record(data, ques, max_lvl=5, level=0):
    # 0 -> name
    # 1 -> num occurrence
    # 2 -> children
    idx = [k for k, v in enumerate(data) if v[0] == ques[level]]
    if len(idx) == 0:
        idx = len(data)
        data.append((ques[level], 1, []))
    elif len(idx) == 1:
        idx = idx[0]  # unpack
        data[idx] = (data[idx][0], data[idx][1] + 1, data[idx][2])
    else:
        assert False, '!@#$'
    if (level < max_lvl) and ((level + 1) < len(ques)):
        record(data[idx][2], ques, max_lvl=max_lvl, level=level + 1)
    return data


def normalize(data, multiplier=100.):
    sumcum = np.array([c for (n, c, children) in data]).sum()
    pdata = []
    for i, (n, c, children) in enumerate(data):
        percent = int((c / sumcum) * multiplier)
        if percent >= 1:
            cc = normalize(children, multiplier=1.0 * percent) if len(children) > 0 else children
            pdata.append((n, percent, cc))
    return pdata


def main(num_ques=800000, max_lvl=4):
    train_questions_answer = read_json_file(train_questions_answers_direc)
    lst_ques = []
    for i in range(len(train_questions_answer['questions'])):
        ques = train_questions_answer['questions'][i]['question'].replace('?', '').split(' ')
        lst_ques.append(ques)
        if len(lst_ques) >= num_ques:
            break

    dataset = []
    for q in lst_ques:
        dataset = record(dataset, q, max_lvl=max_lvl)

    dataset = normalize(dataset)

    data = [('Questions', 100, dataset)]

    ax = sunburst(data)
    ax.figure.savefig('questions.pdf', dpi=600, bbox_inches='tight', pad_inches=0)


if __name__ == '__main__':
    main()

